Identifying Actionable Messages on Social Media

Text actionability detection is the problem of classifying user authored natural language text, according to whether it can be acted upon by a responding agent. In this paper, we propose a supervised learning framework for domain-aware, large-scale actionability classification of social media messages. We derive lexicons, perform an in-depth analysis for over 25 text based features, and explore strategies to handle domains that have limited training data. We apply these methods to over 46 million messages spanning 75 companies and 35 languages, from both Facebook and Twitter. The models achieve an aggregate population-weighted F measure of 0.78 and accuracy of 0.74, with values of over 0.9 in some cases.

==> build_paper.sh <==
#!/bin/bash
#
#  Author: Nemanja Spasojevic (nemanja@klout.com)
#
# Simple script to render paper. Output shows up in the auto.

PAPER=$1

function usage {
  echo "Usage  : $0 <paper-name>"
  echo "Example: $0 klout-topics"
  exit 1
}

# embed_fonts <input_pdf> <output_pdf>
function embed_fonts() {
  gs -dBATCH \
     -dNOPAUSE \
     -sDEVICE=pdfwrite \
     -c "<< /  NeverEmbed [false /Times-Roman /Times-Bold /Courier-Bold] >> setdistillerparams" \
     -f $1 \
     -sOutputFile=$2
}

# embed_fonts <input_pdf> <output_pdf>
function ps2pdf_custom() {
  ps2pdf -dPDFSETTINGS=/prepress \
    -dAutoRotatePages=/None \
    -dEmbedAllFonts=true \
    -dMaxSubsetPct=100 \
    -dSubsetFonts=true \
    -dAutoFilterColorImages=false \
    -dAutoFilterGrayImages=false \
    -dDownsampleColorImages=false \
    -dDownsampleGrayImages=false \
    -dDownsampleMonoImages=false \
    $1 $2
}

function build_paper_pdflatex() {
  pdflatex --shell-escape $PAPER  || exit 1
  bibtex $PAPER || exit 1
  pdflatex --shell-escape $PAPER  || exit 1
  pdflatex --shell-escape $PAPER  || exit 1

  post_build
}


function post_build() {
  rm -r __auto__
  mkdir -p __auto__

  mv $PAPER.dvi __auto__/
  mv $PAPER.ps __auto__/
  mv $PAPER.pdf __auto__/
  
  echo
  echo "Success."
  echo "Paper rendered @ __auto__/${PAPER} "
}

function clean {
 rm *.aux
 rm *.log
# rm *.bbl
 rm *.blg
 rm *.out
 rm *.xml
 rm *blx.bib
}

function build_paper() {
  latex $PAPER || exit 1
  bibtex $PAPER || exit 1
  latex $PAPER || exit 1
  latex $PAPER || exit 1
  dvips -P pdf -t letter -o $PAPER.ps $PAPER.dvi || exit 1
  ps2pdf $PAPER.ps || exit 1
  # open $PAPER.pdf || exit 1.pdf
  post_build
}

if [  "$PAPER" == "" ]; then
  usage
fi

clean
build_paper_pdflatex
# build_paper
clean

